Single fermion manipulation via superconducting phase differences in multiterminal Josephson junctions

We show how the superconducting phase difference in a Josephson junction may be used to split the Kramers degeneracy of its energy levels and to remove all the properties associated with time reversal symmetry. The superconducting phase difference is known to be ineffective in two-terminal short Josephson junctions, where irrespective of the junction structure the induced Kramers degeneracy splitting is suppressed and the ground state fermion parity must stay even, so that a protected zero-energy Andreev level crossing may never appear. Our main result is that these limitations can be completely avoided by using multi-terminal Josephson junctions. There the Kramers degeneracy breaking becomes comparable to the superconducting gap, and applying phase differences may cause the change of the ground state fermion parity from even to odd. We prove that the necessary condition for the appearance of a fermion parity switch is the presence of a "discrete vortex" in the junction: the situation when the phases of the superconducting leads wind by $2\pi$. Our approach offers new strategies for creation of Majorana bound states as well as spin manipulation. Our proposal can be implemented using any low density, high spin-orbit material such as InAs quantum wells, and can be detected using standard tools.

==> anc/LICENSE.txt <==
Copyright (c) 2013-2014 and later, Anton Akhmerov (TU Delft), Shuo Mi
and Bernard van Heck. All rights reserved.

Redistribution and use in source and binary forms, with or without
modification, are permitted provided that the following conditions are
met:

1. Redistributions of source code must retain the above copyright
notice, this list of conditions and the following disclaimer.

2. Redistributions in binary form must reproduce the above copyright
notice, this list of conditions and the following disclaimer in the
documentation and/or other materials provided with the distribution.

THIS SOFTWARE IS PROVIDED BY THE COPYRIGHT HOLDERS AND CONTRIBUTORS "AS
IS" AND ANY EXPRESS OR IMPLIED WARRANTIES, INCLUDING, BUT NOT LIMITED
TO, THE IMPLIED WARRANTIES OF MERCHANTABILITY AND FITNESS FOR A
PARTICULAR PURPOSE ARE DISCLAIMED. IN NO EVENT SHALL THE COPYRIGHT
HOLDER OR CONTRIBUTORS BE LIABLE FOR ANY DIRECT, INDIRECT, INCIDENTAL,
SPECIAL, EXEMPLARY, OR CONSEQUENTIAL DAMAGES (INCLUDING, BUT NOT LIMITED
TO, PROCUREMENT OF SUBSTITUTE GOODS OR SERVICES; LOSS OF USE, DATA, OR
PROFITS; OR BUSINESS INTERRUPTION) HOWEVER CAUSED AND ON ANY THEORY OF
LIABILITY, WHETHER IN CONTRACT, STRICT LIABILITY, OR TORT (INCLUDING
NEGLIGENCE OR OTHERWISE) ARISING IN ANY WAY OUT OF THE USE OF THIS
SOFTWARE, EVEN IF ADVISED OF THE POSSIBILITY OF SUCH DAMAGE.

==> anc/scripts/andreev_levels_examples.py <==
"""
(c) 2014 Bernard van Heck, Shuo Mi, Anton Akhmerov (TU Delft).
See LICENSE.txt
"""
import matplotlib.pyplot as plt
import numpy as np
import kwant
import kwant.rmt as rmt
import sys
import os

# allow to import code from parent folder.
sys.path.insert(1, os.path.join(sys.path[0], '..'))
import trijunction as trj

if not os.path.exists("../figures"):
    os.makedirs("../figures")

# matplotlib parameters
fparams = {'axes.labelsize': 20,
           'axes.titlesize': 16,
           'axes.linewidth': 1.5,
           'text.fontsize': 16,
           'font.family': 'serif',
           'font.serif': 'Computer Modern Roman',
           'xtick.labelsize': 18,
           'xtick.major.size': 5.5,
           'xtick.major.width': 1.5,
           'ytick.labelsize': 18,
           'ytick.major.size': 5.5,
           'ytick.major.width': 1.5,
           'text.usetex': True}
plt.rcParams.update(fparams)


def crossings_contour(smatrix, phases):
    """ Computes the position of Fermi level crossings
    on a grid of phases.

    This function is used to plot the zero-energy solution
    contours as a continuous line.
    """
    pos = []
    for phase in phases[phases <= np.pi]:
        x = trj.find_crossing(smatrix, phase)
        if len(x):
            y = 2*np.pi - phase * np.ones(len(x))
            pos.append(zip(x, y))
    if not pos:
        return None
    pos = np.vstack(pos)
    # computes center of crossing positions
    x_0, y_0 = np.average(pos[:, 0]), np.average(pos[:, 1])
    # orders the zero clockwise around the center
    pos = pos[np.argsort(np.arctan2(pos[:, 0]-x_0, pos[:, 1]-y_0))]
    x = np.append(pos[:, 0], pos[:, 0])
    y = np.append(pos[:, 1], pos[:, 1])
    contour = (x, y)
    return contour


# random sample with no crossings
n = 0
phases = np.linspace(0, 2*np.pi, 200)
while n == 0:
    s0 = rmt.circular(12, 'AII')
    contour = crossings_contour(s0, phases)
    if contour is not None:
        pass
    else:
        gs_en = np.array([[np.min(
                           np.abs(trj.andreev_levels(s0, [phase1, phase2])))
                           for phase1 in phases] for phase2 in phases])
        n += 1


# random sample with crossings.
n = 0
while n == 0:
    s1 = rmt.circular(12, 'AII')
    contour = crossings_contour(s1, phases)
    if contour is not None:
        gs_en_crossing = \
            np.array([[np.min(np.abs(trj.andreev_levels(s1, [phase1, phase2])))
                       for phase1 in phases] for phase2 in phases])
        n += 1
    else:
        pass


# quantum spin Hall sample
sys = trj.make_dot(40, trj.qshe_ham, ['sigma', 'tau'], a=50.)
s_qsh = kwant.smatrix(sys, 0., args=[trj.params_InAsGaSb])
contour_qsh = crossings_contour(s_qsh, phases)
gs_en_qsh = \
    np.array([[np.min(np.abs(trj.andreev_levels(s_qsh, [phase1, phase2])))
               for phase1 in phases] for phase2 in phases])

levels = (gs_en, gs_en_crossing, gs_en_qsh)
titles = ('RMT', '', 'QSH')

f, axes = plt.subplots(3, 1, figsize=(2.5, 7.3))
f.subplots_adjust(hspace=0.17)

for i, (ax, level, title) in enumerate(zip(axes, levels, titles)):
    im = ax.imshow(np.flipud(level), vmin=0, vmax=1,
                   interpolation='none', aspect=1,
                   extent=(0, 2 * np.pi, 0, 2 * np.pi),
                   cmap='gist_heat_r')

    if i == 1:
        ax.plot(contour[0], contour[1],
                2*np.pi - contour[0], 2*np.pi - contour[1],
                linewidth=1.5, c='b')
    elif i == 2:
        ax.plot(contour_qsh[0], contour_qsh[1],
                2*np.pi - contour_qsh[0], 2*np.pi - contour_qsh[1],
                linewidth=1.5, c='b')
    else:
        pass

    ax.set_title(title, fontsize=16)
    ax.set_xlim([0, 2*np.pi])
    ax.set_ylim([0, 2*np.pi])
    ax.set_xticks([0, np.pi, 2*np.pi])
    ax.set_yticks([0, np.pi, 2*np.pi])
    if i == 2:
        ax.set_xticklabels(['$0$', '$\pi$', '$2\pi$'])
        ax.set_xlabel('$\phi_1$', labelpad=-8, x=0.25)
    else:
        ax.set_xticklabels([])
    ax.set_yticklabels(['$0$', '$\pi$', '$2\pi$'])
    ax.set_ylabel('$\phi_2$', labelpad=-5, y=0.25, rotation=0)

f.subplots_adjust(top=0.9)
cbaxes = f.add_axes([0.2, 0.02, 0.6, 0.015])
cbar = f.colorbar(im, cax=cbaxes, orientation='horizontal')
cbar.set_ticks([0, 1])
cbar.set_ticklabels(['$0$', '$\Delta$'])
cbar.set_label('$\epsilon$', rotation=0, labelpad=-15, y=0.5)
cbar.solids.set_edgecolor("face")

f.savefig("../figures/andreev_levels_examples.pdf",
          transparent=True, bbox_inches='tight', pad_inches=0.02)
plt.close(f)


==> anc/scripts/dos_rashba_dot.py <==
"""
(c) 2014 Bernard van Heck, Shuo Mi, Anton Akhmerov (TU Delft).
See LICENSE.txt
"""
import matplotlib.pyplot as plt
import numpy as np
import kwant
import sys
import os

sys.path.insert(1, os.path.join(sys.path[0], '..'))
import trijunction as trj

if not os.path.exists("../figures"):
    os.makedirs("../figures")

# matplotlib parameters
fparams = {'axes.labelsize': 22,
           'axes.titlesize': 20,
           'axes.linewidth': 1.5,
           'text.fontsize': 16,
           'legend.fontsize': 14,
           'font.family': 'serif',
           'font.serif': 'Computer Modern Roman',
           'xtick.labelsize': 22,
           'xtick.major.size': 5.5,
           'xtick.major.width': 1.5,
           'ytick.labelsize': 22,
           'ytick.major.size': 5.5,
           'xtick.major.width': 1.5,
           'text.usetex': True,
           'figure.autolayout': True}
plt.rcParams.update(fparams)


# lower bound on energy
def lower_bound(phi1, phi2):
    return min(np.abs(np.cos([phi1/2, phi2/2, phi1/2-phi2/2])))


# spin-orbit length
def l_so(p):
    return 1 / (p.m * p.alpha)


# mean free path
def mfp(p):
    return 12 * np.sqrt(p.mu / (2*p.m)) / (2 * p.m * p.dis ** 2)


N = 1000
p = trj.params_Rashba
mus = np.linspace(0., 1/(2*p.m), N)
phases = np.linspace(0, 2*np.pi, 250)
fsys = trj.make_dot(20, trj.rashba_ham, ['sigma'])


# computes energy levels
smatrices = (kwant.smatrix(fsys, args=[p]) for p.mu in mus)
levels = trj.andreev_dos(smatrices,  np.vstack([phases, -phases]).T)
levels = np.array(levels)

# computes the dos histogram
hist = [np.histogram(i, 200, range=[0, 1])[0] for i in levels]
dos = np.array(hist).T[::-1]

# length scales
p.mu = 0.5 / (2 * p.m)
lengths = (np.around(l_so(p) / p.R, 1), np.around(mfp(p) / p.R, 1))

f, ax = plt.subplots(figsize=(7.7, 4.2))
im = ax.imshow(dos, vmin=0, vmax=150,
               interpolation='none',
               extent=(0, 2*np.pi, 0, 1),
               aspect='auto',
               cmap='gist_heat_r')

# plots the energy lower bound on top of the histogram
for phase in np.linspace(0, np.pi / 2, 80):
    ax.scatter(phase, lower_bound(phase, 2*np.pi-phase),
               marker='.', color='k')
for phase in np.linspace(3 * np.pi / 2, 2*np.pi, 80):
    ax.scatter(phase, lower_bound(phase, 2*np.pi-phase),
               marker='.', color='k')

ax.set_title(r'Rashba dot, $l_{so}/R=%s$, $l/R=%s$' % lengths, y=1.04)
ax.set_xlabel('$\phi_2 \equiv 2\pi-\phi_1$')
ax.set_xticks([0, np.pi, 2*np.pi])
ax.set_xticklabels(['$0$', '$\pi$', '$2\pi$'])
ax.set_ylabel('$\epsilon$', rotation=0, labelpad=-5)
ax.set_yticks([0, 1])
ax.set_yticklabels(['$0$', '$\Delta$'])
ax.set_xlim([0, 2*np.pi])
ax.set_ylim([0, 1])

cbar = f.colorbar(im, orientation='vertical')
cbar.set_ticks([])
cbar.set_label(r'$\rho(\epsilon)$ [a.u.]', labelpad=+5)
cbar.solids.set_edgecolor("face")

f.savefig("../figures/dos_rashba_dot.pdf", transparent=True,
          bbox_inches='tight', pad_inches=0.05)
plt.close(f)


==> anc/scripts/dos_rmt.py <==
"""
(c) 2014 Bernard van Heck, Shuo Mi, Anton Akhmerov (TU Delft).
See LICENSE.txt
"""
import matplotlib.pyplot as plt
import numpy as np
from scipy.optimize import curve_fit
from scipy.special import j0, j1, jvp
from kwant import rmt
import sys
import os

sys.path.insert(1, os.path.join(sys.path[0], '..'))
import trijunction as trj

if not os.path.exists("../figures"):
    os.makedirs("../figures")

# matplotlib parameters
fparams = {'axes.labelsize': 22,
           'axes.titlesize': 20,
           'text.fontsize': 18,
           'legend.fontsize': 14,
           'axes.linewidth': 1.5,
           'font.family': 'serif',
           'font.serif': 'Computer Modern Roman',
           'xtick.labelsize': 20,
           'xtick.major.size': 5.5,
           'xtick.major.width': 1.5,
           'ytick.labelsize': 20,
           'ytick.major.size': 5.5,
           'ytick.major.width': 1.5,
           'text.usetex': True,
           'figure.autolayout': True}
plt.rcParams.update(fparams)


def dos_classD(x, delta):
    # sinc(x) := sin(pi*x)/(pi*x)
    return (1 / delta) * (1 + np.sinc(2 * x / delta))


def dos_classDIII(x, delta):
    y = 2 * np.pi * x / delta
    # factor of 2 due to Kramers degeneracy
    return ((2 / delta) * ((np.pi * y / 2)
            * (jvp(1, y) * j0(y) + j1(y)**2) + (np.pi * j1(y) / 2)))


dim = 30  # corresponds to 6 spinful channels per lead
N = 1000000
phases = [[2*np.pi/3, 4*np.pi/3], [np.pi, np.pi], [3*np.pi/4, np.pi/4]]

smatrices = (rmt.circular(dim, 'AII') for n in xrange(N))
levels = trj.andreev_dos(smatrices,  np.vstack(phases))
energies = np.linspace(0., 1., 300)

histograms = [(dim / 2) * np.histogram(i, 300, range=(0., 1.), density=True)[0]
              for i in levels]

# Fit to class D and DIII curves
ls_eff_D, ls_cov_D = curve_fit(dos_classD, energies[:100],
                               histograms[0][:100], p0=[0.1])
ls_eff_DIII, ls_cov_DIII = curve_fit(dos_classDIII, energies[:100],
                                     histograms[1][:100], p0=2*ls_eff_D)


f, ax = plt.subplots(figsize=(7, 4))
for (hist, col) in zip(histograms, ['c', 'g', 'r']):
    ax.plot(energies, hist, c=col, marker='.', markersize=4.5, linewidth=0.5)
ax.plot(energies[:100], dos_classD(energies[:100], ls_eff_D),
        linewidth=2, ls='--', color='black')
ax.plot(energies[:100], dos_classDIII(energies[:100], ls_eff_DIII),
        linewidth=2,  ls='--', color='black')
ax.set_title('RMT', x=0.16)
ax.yaxis.set_label_position('right')
ax.yaxis.tick_right()
ax.set_xlabel(r'$\epsilon/\Delta$', fontsize=24)
ax.set_ylabel(r'$\rho(\epsilon)\times\Delta$', fontsize=24)
ax.set_xticks([0.0, 0.2, 0.4, 0.6, 0.8])
ax.set_yticks([10, 20])
ax.set_xlim([0, 0.8])
ax.set_ylim([0, 25])

f.savefig('../figures/dos_rmt.pdf', transparent=True, bbox_inches='tight',
          pad_inches=0.05)
plt.close(f)


==> anc/scripts/ground_state_parity.py <==
"""
(c) 2014 Bernard van Heck, Shuo Mi, Anton Akhmerov (TU Delft).
See LICENSE.txt
"""
import matplotlib.pyplot as plt
import numpy as np
import kwant.rmt as rmt
import sys
import os

sys.path.insert(1, os.path.join(sys.path[0], '..'))
import trijunction as trj

if not os.path.exists("../figures"):
    os.makedirs("../figures")

# matplotlib parameters
fparams = {'axes.labelsize': 24,
           'axes.titlesize': 20,
           'axes.linewidth': 1.5,
           'text.fontsize': 16,
           'legend.fontsize': 14,
           'font.family': 'serif',
           'font.serif': 'Computer Modern Roman',
           'xtick.labelsize': 24,
           'xtick.major.size': 5.5,
           'xtick.major.width': 1.5,
           'ytick.labelsize': 24,
           'ytick.major.size': 5.5,
           'ytick.major.width': 1.5,
           'text.usetex': True,
           'figure.autolayout': True}
plt.rcParams.update(fparams)


# computes average ground state parity
# note: may take several minutes
N = 10000
n_bins = 200
av_parity = np.zeros((n_bins, n_bins))
phases = np.linspace(0, 2*np.pi, n_bins)
for n in xrange(N):
    s = rmt.circular(6, 'AII')  # two spinful channels per lead
    av_parity += trj.ground_state_parity(s, phases)
av_parity /= N

f, ax = plt.subplots(figsize=(6, 5))
im = ax.imshow(av_parity, extent=(0, 2 * np.pi, 0, 2 * np.pi),
               interpolation='none', cmap='gist_heat')
ax.set_title('RMT')
ax.set_xlabel('$\phi_1$', labelpad=-8, x=0.25)
ax.set_xticks([0, np.pi, 2*np.pi])
ax.set_xticklabels(['$0$', '$\pi$', '$2\pi$'])
ax.set_ylabel('$\phi_2$', labelpad=-5, y=0.25, rotation=0)
ax.set_yticks([np.pi, 2*np.pi])
ax.set_yticklabels(['$\pi$', '$2\pi$'])

cbar = f.colorbar(im)
cbar.set_ticks([1, 0.75])
cbar.set_ticklabels(['$1$', '$0.75$'])
cbar.set_label(r'$\langle P \rangle$', labelpad=-15, y=0.68, rotation=0)
cbar.solids.set_edgecolor("face")

f.savefig("../figures/average_ground_state_parity.pdf", transparent=True,
          bbox_inches='tight', pad_inches=0.05)
plt.close(f)


==> anc/scripts/kramers_splitting.py <==
"""
(c) 2014 Bernard van Heck, Shuo Mi, Anton Akhmerov (TU Delft).
See LICENSE.txt
"""
import matplotlib.pyplot as plt
import numpy as np
import kwant
import sys
import os

sys.path.insert(1, os.path.join(sys.path[0], '..'))
import trijunction as trj

if not os.path.exists("../figures"):
    os.makedirs("../figures")

# matplotlib parameters
fparams = {'axes.labelsize': 20,
           'axes.titlesize': 20,
           'axes.linewidth': 1.5,
           'text.fontsize': 16,
           'legend.fontsize': 14,
           'font.family': 'serif',
           'font.serif': 'Computer Modern Roman',
           'xtick.labelsize': 20,
           'xtick.major.size': 5.5,
           'xtick.major.width': 1.5,
           'ytick.labelsize': 20,
           'ytick.major.size': 5.5,
           'ytick.major.width': 1.5,
           'text.usetex': True,
           'figure.autolayout': True}
plt.rcParams.update(fparams)


# spin-orbit length
def l_so(p):
    return 1 / (p.m * p.alpha)


# mean free path
def mfp(p):
    return 12 * np.sqrt(p.mu / (2*p.m)) / (2 * p.m * p.dis ** 2)

p = trj.params_Rashba
fsys = trj.make_dot(p.R, trj.rashba_ham, ['sigma'])

# computes averaged kramers splitting.
# note: may take ~30 mins.
N = 100
n_bins = 150
mus = np.linspace(0., 1., N)
av_kramers = np.zeros((n_bins, n_bins))
for mu in mus:
    p.mu = mu
    s = kwant.smatrix(fsys, 0., args=[p])
    av_kramers += trj.kramers_splitting(s, n_bins)
av_kramers /= N
p.mu = 0.5

f, ax = plt.subplots(figsize=(9, 4.7))
im = ax.imshow(np.flipud(av_kramers), interpolation='none',
               extent=(0, 2 * np.pi, 0, 2 * np.pi), cmap='gist_heat_r')
ax.set_title(r'Rashba dot, $l_{so}/R=%s$, $l/R=%s$'
             % (np.around(l_so(p) / p.R, 1), np.around(mfp(p) / p.R, 1)),
             y=1.08, x=0.58)
ax.set_xlabel('$\phi_1$', labelpad=-8, x=0.25)
ax.set_xticks([0, np.pi, 2*np.pi])
ax.set_xticklabels(['$0$', '$\pi$', '$2\pi$'])
ax.set_ylabel('$\phi_2$', labelpad=-5, y=0.25, rotation=0)
ax.set_yticks([np.pi, 2*np.pi])
ax.set_yticklabels(['$\pi$', '$2\pi$'])

cbar = f.colorbar(im)
cbar.set_ticks([0, 0.1, 0.2])
cbar.set_ticklabels(['$0$', '$0.1$', '$0.2$'])
cbar.set_label('$\delta \epsilon / \Delta$', labelpad=-15, y=0.65)
cbar.solids.set_edgecolor("face")

f.savefig("../figures/rashba_kramers_splitting.pdf",
          transparent=True, bbox_inches='tight', pad_inches=0.05)
plt.close(f)

# computes full spectrum along main diagonals
s = kwant.smatrix(fsys, 0., args=[p])
phases = np.linspace(0, 2*np.pi, 250)
levels_main_diagonal = \
    np.array([trj.andreev_levels(s, [phase, phase], mirror_spectrum=True)
              for phase in phases])
levels_off_diagonal = \
    np.array([trj.andreev_levels(s, [phase, 2*np.pi-phase],
             mirror_spectrum=True)
              for phase in phases])

f, ax = plt.subplots(figsize=(4, 3))
ax.yaxis.set_label_position("right")
ax.yaxis.tick_right()
ax.set_aspect(3)
ax.plot(phases, levels_main_diagonal, 'black', linewidth=2)
ax.yaxis.set_label_position("right")
ax.yaxis.tick_right()
ax.set_aspect(3)
ax.set_ylim([0, 1])
ax.set_xlim([0, 2*np.pi])
ax.set_xlabel('$\phi_2\equiv\phi_1$')
ax.set_ylabel('$\epsilon/\Delta$', labelpad=-10, y=0.5)
ax.set_yticks([0, 1.])
ax.set_xticks([0., np.pi, 2*np.pi])
ax.set_xticklabels(['$0$', '$\pi$', '$2\pi$'])

f.savefig("../figures/rashba_kramers_splitting_inset_diagonal.pdf",
          transparent=True, bbox_inches='tight', pad_inches=0.)
plt.close(f)

f, ax = plt.subplots(figsize=(4, 3))
ax.yaxis.set_label_position("right")
ax.yaxis.tick_right()
ax.set_aspect(3)
ax.plot(phases, levels_off_diagonal, 'black', linewidth=2)
ax.yaxis.set_label_position("right")
ax.yaxis.tick_right()
ax.set_aspect(3)
ax.set_ylim([0, 1])
ax.set_xlim([0, 2*np.pi])
ax.set_xlabel('$\phi_2\equiv\phi_1$')
ax.set_ylabel('$\epsilon/\Delta$', labelpad=-10, y=0.5)
ax.set_yticks([0, 1.])
ax.set_xticks([0., np.pi, 2*np.pi])
ax.set_xticklabels(['$0$', '$\pi$', '$2\pi$'])

f.savefig("../figures/rashba_kramers_splitting_inset_off_diagonal.pdf",
          transparent=True, bbox_inches='tight', pad_inches=0.)
plt.close(f)


==> anc/scripts/longer_junction_figures.py <==
"""
(c) 2014 Bernard van Heck, Shuo Mi, Anton Akhmerov (TU Delft).
See LICENSE.txt

This script generates the figures relative to a finite-size junction
from two stored arrays of reduced data. The margin of this submission
is too narrow to contain the original data, which is available upon request.
"""
import matplotlib.pyplot as plt
import numpy as np
import sys
import os

sys.path.insert(1, os.path.join(sys.path[0], '..'))
import trijunction as trj

if not os.path.exists("../figures"):
    os.makedirs("../figures")

# matplotlib parameters
fparams = {'axes.labelsize': 22,
           'axes.titlesize': 20,
           'axes.linewidth': 1.5,
           'text.fontsize': 16,
           'legend.fontsize': 14,
           'font.family': 'serif',
           'font.serif': 'Computer Modern Roman',
           'xtick.labelsize': 22,
           'xtick.major.size': 5.5,
           'xtick.major.width': 1.5,
           'ytick.labelsize': 22,
           'ytick.major.size': 5.5,
           'ytick.major.width': 1.5,
           'text.usetex': True,
           'figure.autolayout': True}
plt.rcParams.update(fparams)


# lower bound on energy
def lower_bound(phi1, phi2):
    return min(np.abs(np.cos([phi1/2, phi2/2, phi1/2-phi2/2])))


# spin-orbit length
def l_so(p):
    return 1 / (p.m * p.alpha)


# mean free path
def mfp(p):
    return 12 * np.sqrt(p.mu / (2*p.m)) / (2 * p.m * p.dis ** 2)

# dos color plot
dos_hist = np.load("dos_histogram.npy")
f, ax = plt.subplots(figsize=(7.5, 4))
im = ax.imshow(dos_hist,  vmax=75, extent=(0, 2*np.pi, 0, 1),
               interpolation='none', aspect='auto', cmap='gist_heat_r')
ax.set_xlabel('$\phi_2 \equiv 2\\pi-\phi_1$', labelpad=0, x=0.25)
ax.set_xticks([0, np.pi, 2*np.pi])
ax.set_xticklabels(['$0$', '$\pi$', '$2\pi$'])
ax.set_ylabel('$\epsilon$', rotation=0, labelpad=-5)
ax.set_yticks([0.,  1])
ax.set_yticklabels(['$0$', '$\Delta$'])
ax.set_xlim([0, 2*np.pi])
ax.set_ylim([0, 1])

cbar = f.colorbar(im)
cbar.set_ticks([0])
cbar.set_label(r'$\rho(\epsilon)$ [a.u.]', labelpad=-12)
cbar.solids.set_edgecolor("face")

# plots the energy lower bound
for phase in np.linspace(0, np.pi / 2, 80):
    ax.scatter(phase, lower_bound(phase, 2*np.pi-phase),
               marker='.', color='k')
for phase in np.linspace(3 * np.pi / 2, 2*np.pi, 80):
    ax.scatter(phase, lower_bound(phase, 2*np.pi-phase),
               marker='.', color='k')

f.savefig("../figures/longer_junction_dos.pdf",
          transparent=True, bbox_inches='tight', pad_inches=0.05)
plt.close(f)

# kramers splitting plot
p = trj.params_Rashba
lengths = (np.around(l_so(p) / p.R, 1), np.around(mfp(p) / p.R, 1))
kramers = np.load("kramers_splitting.npy")

f, ax = plt.subplots(figsize=(6, 4))
im = ax.imshow(np.flipud(kramers), interpolation='none',
               extent=(0, 2 * np.pi, 0, 2 * np.pi), cmap='gist_heat_r')
ax.set_title(r'Rashba dot, $l_{so}/R=%s$, $l/R=%s$' % lengths, y=1.06)
ax.set_xlabel('$\phi_1$', labelpad=-8, x=0.25)
ax.set_xticks([0, np.pi, 2*np.pi]),
ax.set_xticklabels(['$0$', '$\pi$', '$2\pi$'])
ax.set_ylabel('$\phi_2$', labelpad=-5, y=0.25, rotation=0)
ax.set_yticks([np.pi, 2*np.pi])
ax.set_yticklabels(['$\pi$', '$2\pi$'])

cbar = f.colorbar(im)
cbar.set_ticks([0, 0.1])
cbar.set_label('$\delta \epsilon / \Delta$', labelpad=-12, y=0.5)
cbar.solids.set_edgecolor("face")

f.savefig("../figures/longer_junction_kramers.pdf",
          transparent=True, bbox_inches='tight', pad_inches=0.05)
plt.close(f)


==> anc/tools.py <==
"""
-----------------------------------------------------------------------
                         Hamiltonian Tools
-----------------------------------------------------------------------

(c) 2014 Anton Akhmerov (TU Delft).
See LICENSE.txt

This module allows to generate tight-binding onsite and hopping values
to be used in Kwant from a continuum Hamiltonian.
"""

from __future__ import print_function, division
import itertools
import re
from operator import mul
from functools import reduce
from collections import defaultdict
from math import factorial
import numpy as np
import sympy
import sympy.parsing
from sympy.printing.lambdarepr import LambdaPrinter
from sympy.utilities.lambdify import lambdastr
from sympy.physics.paulialgebra import Pauli, evaluate_pauli_product
from sympy.core.function import AppliedUndef
import tinyarray as ta


momenta = sympy.sympify('p_x, p_y, p_z')
p = sympy.Symbol('p')


class NumericPrinter(LambdaPrinter):
    def _print_ImaginaryUnit(self, expr):
        return "1.j"


# A simple container that may be used to store Hamiltonian parameters.
class SimpleNamespace(object):
    def __init__(self, **kwargs):
        self.__dict__.update(kwargs)


# Pauli matrices and Kronecker product.
kron = lambda *x: ta.array(reduce(np.kron, x, 1))
pauli = {'0': ta.array([[1, 0], [0, 1]], complex),
         'x': ta.array([[0, 1], [1, 0]], complex),
         'y': ta.array([[0, -1j], [1j, 0]], complex),
         'z': ta.array([[1, 0], [0, -1]], complex)}


_matrix_cache = {}


def make_tb_coefs():
    cache = {}

    def tb_coefs_1d(n):
        """Return tight-binding coefficients of p**n."""
        if n in cache:
            return cache[n]

        d = 1 + (n+1) // 2
        a = (1j * np.arange(1-d, d))**np.arange(2*d - 1).reshape(-1, 1)
        a = sympy.Matrix(a)
        a = a.inv().T
        result = list(factorial(n) * (a.row(n)))

        cache[n] = result
        return result
    return tb_coefs_1d

tb_coefs_1d = make_tb_coefs()
del make_tb_coefs


def tb_coefs(p_powers):
    """Calculate tight-binding coefficients of a monomial of momenta.

    Parameters:
    -----------
    p_powers : list of integers
       List with powers of momenta in each direction, e.g. `p_x**2 * p_y` would
       correspond to `(2, 1)`.

    Returns:
    --------
    coefficients : iterator
        An iterator of (vector, coefficient) tuples, where vector is an integer
        tuple corresponding to the hopping, and coefficient is a sympy
        constant expression (complex rational).
    """
    dir_coefs = [tb_coefs_1d(n) for n in p_powers]
    deltas = [xrange(-len(i)//2 + 1, len(i)//2 + 1) for i in dir_coefs]
    positive = lambda i: i >= (sympy.Integer(0),) * len(i)
    hopping_vecs = (i for i in itertools.product(*deltas))
    hopping_coefs = (i for i in itertools.product(*dir_coefs))
    prod = lambda x, y=1: reduce(mul, x, y)
    result = ((i, prod(j)) for i, j in
              itertools.izip(hopping_vecs, hopping_coefs) if positive(i))
    return ((i, j) for i, j in result if j != 0)


def parse_ham(ham, pauli_names=()):
    """Translate a string defining the Hamiltonian into a sympy expression.

    This function is necessary only to take care of expressions that contain
    Pauli matrices that do not commute.

    Parameters:
    -----------
    ham : string
        A string containing an analytic expression.
    pauli_names : list of strings
        List of the names used to denote Pauli matrices.

    Returns:
    --------
    symbolic_hamiltonian : sympy.Expr
        The resulting Hamiltonian as a symbolic expression.

    Notes:
    ------
    The notation used here is that Pauli matrices in `ham` are specified as
    '<name>_<index>', where name is the name of the Pauli matrix (e.g. `sigma`,
    or `tau`), and index is one of 0, x, y, or z. All the products are
    interpreted as dot products, Products of Pauli matrices acting in different
    spaces are interpreted as direct products, and 1 is synonymous to identity
    matrix.
    """
    if pauli_names:
        pauli_match = '((?:' + "|".join(pauli_names) + ')_[xyz])'
        replacement = 'Symbol("\g<1>", commutative=False)'
        expr = sympy.sympify(re.sub(pauli_match, replacement, ham))
        idx = dict(itertools.izip('xyz', range(1, 4)))
        terms = sympy.expand_mul(expr).as_ordered_terms()
        new_terms = []
        for term in terms:
            factors = term.as_ordered_factors()
            for name in pauli_names:
                to_contract = [i.name[-1] for i in factors if
                               hasattr(i, 'name') and i.name.startswith(name)]
                rest = [i for i in factors if not(hasattr(i, 'name')
                                                  and i.name.startswith(name))]
                new_factor = evaluate_pauli_product(sympy.Mul(*[Pauli(idx[i])
                                                    for i in to_contract]))
                reverse_idx = dict(itertools.izip(
                                   (Pauli(i) for i in range(1, 4)),
                                   (sympy.Symbol(name + '_' + i)
                                       for i in 'xyz')))
                rest.append(new_factor.subs(reverse_idx))
                factors = rest
            new_terms.append(sympy.Mul(*factors))
        return sympy.Add(*new_terms)
    else:
        return sympy.sympify(ham)


def tb_ham(expr, dim=None, a=1.):
    """Discretize momentum operators in a continuum Hamiltonian.

    Parameters:
    -----------
    expr : sympy.Expr instance
        The continuum Hamiltonian containing momentum operators.
    dim : int or None
        Dimension of the Hamiltonian. If None, the dimensionality is inferred
        based on how many symbols out of (p_x, p_y, p_z) appear in the
        expression.
    a : float or sympy.Symbol
        Lattice constant. If it has a symbolic value, the lattice constant may
        be modified in the resulting Hamiltonian, and the namespace passed to
        the system as `args` should contain an attribute with the same name.

    Returns:
    --------
    hoppings : dict
        A dictionary where keys are integer tuples corresponding to lattice
        vectors, and values are the sympy expressions for the corresponding
        hoppings. Out of two hoppings in the opposite directions only the
        lexicographically larger one is present. The hopping consisting out of
        only zeros is the onsite Hamiltonian.
    dim : int
        The resulting system dimensionality, useful when dimension is
        inferred.
    """
    available_momenta = [i for i in momenta if expr.has(i)]

    # Determine the dimensionality.
    if dim is None:
        if not available_momenta:
            raise RuntimeError("Failed to defermine dimensionality,"
                               "specify the value of dim.")
        dim = len(available_momenta)
    elif dim == int(dim) and 1 <= dim <= 3:
        extra_momenta = [i for i in available_momenta
                         if i not in momenta[:dim]]
        if extra_momenta:
            singular = 's' * (len(extra_momenta) <= 1)
            msg = "dim is set to {0}, but {1} appear {2} in the Hamiltonian."
            momenta_names = ', '.join([i.name for i in extra_momenta])
            raise RuntimeError(msg.format(dim, momenta_names, singular))
        available_momenta = momenta[:dim]
    else:
        raise ValueError("dim should be an integer between 1 and 3.")

    expr = expr.replace(p, sympy.sqrt(sum(p**2 for p in available_momenta)))
    expr = sympy.polys.Poly(expr, gens=available_momenta)
    monomials = ((power, coef)
            for power, coef in itertools.izip(expr.monoms(), expr.coeffs()))
    hoppings = defaultdict(lambda: 0)
    for p_powers, value in monomials:
        for vec, coef in tb_coefs(p_powers):
            hoppings[vec] += (value * coef / a**sum(p_powers)).n()
    return dict(hoppings), dim


def make_return_string(expr, pauli_names):
    """Process a sympy expression into an evaluatable Python return statement.

    Parameters:
    -----------
    expr : sympy.Expr instance
        The expression for the Hamiltonian. It shouldn't contain any
        mathematical functions that are not in the standard library.
    pauli_names : list of strings
        List of the names used to denote Pauli matrices. The order in which the
        names appear in this list is the same as the one to be used for the
        Kronecker product.

    Returns:
    --------
    output : string
        A return string that can be used to assemble a Kwant value function.
    free_symbols : list of sympy.Symbol instances
        All the undefined variables that appear in the expression.
    """
    full_pauli_names = ['_'.join(ij)
                        for ij in itertools.product(pauli_names, 'xyz')]
    pauli_symbols = [sympy.Symbol(i) for i in full_pauli_names]

    def monomial_to_matrix(coefs):
        coefs = [iter(coefs)] * 3
        letters = []
        for i in itertools.izip(*coefs):
            if any(i):
                letters.append('xyz'[i.index(1)])
            else:
                letters.append('0')
        return ''.join(letters), kron(*[pauli[letter] for letter in letters])

    global _matrix_cache
    pauli_polynomial = sympy.polys.Poly(expr, gens=pauli_symbols)
    terms = []

    for monom, coef in zip(pauli_polynomial.monoms(),
                           pauli_polynomial.coeffs()):
        name, matrix = monomial_to_matrix(monom)
        _matrix_cache[name] = matrix
        term = ('_matrix_cache["{0}"] * '.format(name) +
                lambdastr((), coef.simplify(),
                printer=NumericPrinter)[len('lambda : '):])
        terms.append(term)
    free_symbols = {i for i in expr.free_symbols
                    if not i.name in full_pauli_names}

    return 'return ' + ' + '.join(terms), free_symbols


def assign_symbols(symbol_assignments, free_symbols, dim):
    """Generate a series of assignments defining a set symbols.

    Parameters:
    -----------
    symbol_assignments : list of strings
        A list of strings that specify the values of parameters.
    free_symbols : list of sympy.Symbol instances
        The initial set of free variables (see notes).
    dim : int
        Dimension of the system.

    Returns:
    --------
    assignments : list of strings
        List of lines used for including in a function.

    Notes:
    ------
    The resulting lines begin with a line of form
    `A, B, C = p.A, p.B, p.C`
    where A, B, C are all the free symbols plus the symbols that appear on the
    right hand side of assignments, and do not appear on the left hand
    side. Then, if coordinates are used anywhere in the replacements a line of
    the form `x, y, z = site.pos` follows. Finally, all input lines follow. The
    main use of this function is to allow to specify the functional form of the
    Hamiltonian parameters through assignments like:
    `mu = mu_averae + barrier(x, y) + disorder(site, salt)`
    Then the namespace specifying the Hamiltonian parameters should contain a
    function of two arguments `barrier` and another function `disorder` as its
    attributes.
    """
    symbols = set(free_symbols)
    coord_names = 'xyz'[:dim]
    lines = list(symbol_assignments)
    for assignment in reversed(symbol_assignments):
        lhs, rhs = assignment.split('=')
        try:
            symbols.remove(sympy.sympify(lhs))
        except KeyError:  # Unused parameter.
            lines.remove(assignment)
            continue
        rhs = sympy.sympify(rhs)
        func_symbols = {sympy.Symbol(i.func.__name__) for i in
                        rhs.atoms(AppliedUndef)}
        symbols = symbols | rhs.free_symbols | func_symbols
    if any(i.name in coord_names for i in symbols):
        lines.insert(0, ', '.join(coord_names) + ' = site.pos')
    symbols -= {sympy.Symbol(i) for i in coord_names}
    symbols -= {sympy.Symbol(name) for name in ('site', 'site1', 'site2')}
    symb_names = [i.name for i in symbols]
    if symb_names:
        lines.insert(0, ', '.join(symb_names) + ' = p.' +
                     ', p.'.join(symb_names))
    return lines


def value_function(content, name='_anonymous_func',
                   onsite=True, verbose=False):
    """Generate a Kwant value function from a list of lines containing its body.

    Parameters:
    -----------
    content : list of lines
        Lines forming the body of the function.
    name : string
        Function name (not important).
    onsite : bool
        If True, the function call signature will be `f(site, p)`, otherwise
        `f(site1, site2, p)`.
    verbose : bool
        Whether the function bodies should be printed.

    Returns:
    --------
    f : function
        The function defined in a namespace containing only the cached values
        of Pauli matrices.
    """
    if not content[-1].startswith('return'):
        raise ValueError('The function does not end with a return statement')
    separator = '\n' + 4 * ' '
    site_string = 'site' if onsite else 'site1, site2'
    header = 'def {0}({1}, p):'.format(name, site_string)
    func_code = separator.join([header] + list(content))
    namespace = {'_matrix_cache': _matrix_cache}
    if verbose:
        print(func_code)
    exec(func_code, namespace)
    return namespace[name]


def make_tb_system(model, symbol_assignments, pauli_names=(), dim=None, a=1,
                   verbose=False):
    """A convenience function that generates Kwant system values from a model.

    This function can be replaced by subsequent calls to other functions
    defined in this module.

    Parameters:
    -----------
    model : string
        Symbolic definition of the Hamiltonian.
    symbol_assignments : list of strings
        A list of strings that specify the values of parameters.
    pauli_names : list of strings
        List of the names used to denote Pauli matrices. The order in which the
        names appear in this list is the same as the one to be used for the
        Kronecker product.
    dim : int or None
        Dimension of the Hamiltonian. If None, the dimensionality is inferred
        based on how many symbols out of (p_x, p_y, p_z) appear in the
        expression.
    a : float or sympy.Symbol
        Lattice constant. If it has a symbolic value, the lattice constant may
        be modified in the resulting Hamiltonian, and the namespace passed to
        the system as `args` should contain an attribute with the same name.
    verbose : bool
        Whether the bodies of the resulting function should be printed.

    Returns:
    onsite : function
        The value of the onsite Hamiltonian.
    hoppings : dict
        A dictionary with keys being tuples of the lattice hopping, and values
        the corresponding value functions.
    """
    def make_func(ham, onsite):
        return_string, symbols = make_return_string(ham, pauli_names)
        lines = assign_symbols(symbol_assignments, symbols, dim)
        lines.append(return_string)
        return value_function(lines, verbose=verbose, onsite=onsite)

    expr = parse_ham(model, pauli_names)
    hop_dict, dim = tb_ham(expr, dim, a)
    return make_func(hop_dict.pop((0,) * dim), True), {k: make_func(v, False)
                                                       for k, v in
                                                       hop_dict.iteritems()}


==> anc/trijunction.py <==
"""
-----------------------------------------------------------------------
        Three-terminal Josephson junction code - Short junction
-----------------------------------------------------------------------

(c) 2013-2014 Bernard van Heck, Shuo Mi, Anton Akhmerov (TU Delft).
See LICENSE.txt

This script computes the sub-gap energy spectrum of a three-terminal
Josephson junction, as described in

B. van Heck, S. Mi, A.R. Akhmerov,
arXiv:1408.1563

The script uses the Kwant code to compute the scattering matrix of
a junction defined on a Rashba 2DEG or a quantum spin Hall insulator.

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

Examples of usage:
-----------------

1) Compute and plot the energy difference between the two lowest
Andreev levels of a Rashba dot.

>>> import matplotlib.pyplot as plt
>>> import trijunction as trj
>>> import kwant
>>> import numpy as np
>>> sys = trj.make_dot(20, trj.rashba_ham, ['sigma'])
>>> S = kwant.smatrix(sys, 0., [trj.params_Rashba])
>>> plt.imshow(np.flipud(trj.kramers_splitting(S, 100)))
>>> plt.show()

To visualize the system, do

>>> kwant.plot(sys)

2) To simulate a QSH dot with InAs/GaSb material parameters the lines creating
the system and calculating the scattering matrix should be replaced by e.g.

>>> sys = trj.make_dot(20, trj.qshe_ham, ['sigma', 'tau'], a=50.)
>>> S = kwant.smatrix(sys, 0., args=[trj.params_InAsGaSb])

3) Compute and plot the average ground state fermion parity over a
sample of 100 6x6 scattering matrices from the CSE ensemble:

>>> import matplotlib.pyplot as plt
>>> import trijunction as trj
>>> parity = trj.get_mean_parity(n_channels=1, N=100, n_bins=50)
>>> plt.imshow(parity, interpolation='none')
>>> plt.show()
"""

from __future__ import division
import numpy as np
import scipy.linalg as la
import kwant
import tools as tls
from kwant.digest import uniform


# Hamiltonian definitions and parameters.

# Parameters for HgTe and InAs/GaSb QSH dot both non-trivial/trivial taken
# from C. Liu and S.-C. Zhang, in "Contemporary Concepts of Con-densed Matter
# Science", Topological Insulators, Vol. 6, edited by Marcel Franz and Laurens
# Molenkamp (Elsevier, 2013) pp.59-89:

qshe_ham = ("-(D * p**2 + V) + (M - B * p**2) * sigma_z + "
"A * (p_x * sigma_x * tau_z - p_y * sigma_y) + Delta_z * tau_y * sigma_y + "
"(p_x * tau_x + p_y * tau_y) * (Delta_e * (1 + sigma_z) + "
                               "Delta_h * (1 - sigma_z)) / 2 +"
"xi_e * (-p_x * tau_y + p_y * tau_x) * (1 + sigma_z) / 2")

params_InAsGaSb = tls.SimpleNamespace(dis=0.025, A=0.37, B=-66.0, D=-5.8,
                                      M=-0.0078, Delta_z=0.0002,
                                      Delta_e=0.00066, Delta_h=0.0006,
                                      xi_e=-0.07, mu=0., mu_lead=0.)

params_InAsGaSb_tri = tls.SimpleNamespace(dis=0.025, A=0.72, B=-81.9, D=-21.6,
                                          M=0.0055, Delta_z=0.0003,
                                          Delta_e=0.0011, Delta_h=0.0006,
                                          xi_e=-0.16, mu=0.0, mu_lead=0.)


# Parameters for the Rashba Hamiltonian.
rashba_ham = "p**2 / (2*m) + alpha * (p_x * sigma_y - p_y * sigma_x) - V"

params_Rashba = tls.SimpleNamespace(R=20, dis=1.0, alpha=0.5, mu=0.5,
                                    mu_lead=0.3, m=0.5)


disorder = (lambda site, salt: (2 * uniform(repr(site), salt) - 1))
for p in params_Rashba, params_InAsGaSb, params_InAsGaSb_tri:
    p.disorder = disorder
    p.salt = ''


def trs(m):
    """Apply time reversal symmetry to a column vector or matrix m.

    The time reversal symmetry is given by the operator i * sigma_y * K, with K
    complex conjugation and sigma_y acting on the spin degree of freedom.

    Parameters:
    -----------
    m : NumPy array
        The vector or matrix to which TRS is applied.

    Returns:
    --------
    m_reversed : NumPy array
        The vector TRS * m as a NumPy array.

    Notes:
    ------
    Implementation inspired by kwant.rmt.
    """
    permutation = np.arange(m.shape[0])
    sign = 2 * (permutation % 2) - 1
    permutation -= sign
    return sign.reshape(-1, 1) * m.conj()[permutation]


class TRIInfiniteSystem(kwant.builder.InfiniteSystem):
    def __init__(self, lead, trs):
        """A lead with time reversal invariant modes."""
        self.__dict__ = lead.__dict__
        self.trs = trs

    def modes(self, energy=0, args=()):
        prop_modes, stab_modes = \
            super(TRIInfiniteSystem, self).modes(energy=energy, args=args)
        n = stab_modes.nmodes
        stab_modes.vecs[:, n:(2*n)] = self.trs(stab_modes.vecs[:, :n])
        stab_modes.vecslmbdainv[:, n:(2*n)] = \
            self.trs(stab_modes.vecslmbdainv[:, :n])
        prop_modes.wave_functions[:, n:] = \
            self.trs(prop_modes.wave_functions[:, :n])
        return prop_modes, stab_modes


def make_dot(R, hamiltonian, pauli_matrices, a=1.):
    """Make a disordered circular quantum dot with three leads attached.

    Parameters:
    -----------
    R : float
        Radius of the dot in units of the lattice constant.
    hamiltonian : string
        The symbolic expression of the system Hamiltonian, as required by
        tools.make_tb_system.
    pauli_matrices : list of strings
        Names of the Pauli matrices appearing in the Hamiltonian in the order
        that should be used for the Kronecker product
        (e.g. `['sigma', 'tau']`).
    a : float
        Lattice constant used in the discretization of the
        continuum Hamiltonian.

    Returns:
    --------
    sys : kwant.builder.FiniteSystem object
          The finalized system with three leads attached.

    Notes:
    ------
    sys expects a single SimpleNamespace argument with all the parameters that
    appear in the Hamiltonian defined with one exception: instead of scalar
    potential `V`, the parameters should contain:
    `dis`: disorder strength,
    `disorder(site, salt)`: the functional shape of disorder,
    `salt`: the Kwant analog of random seed,
    `mu`: the average chemical potential in the system,
    `mu_lead`: the chemical potential in the lead

    """
    replacements = ["V = mu - dis * disorder(site, salt)"]
    lead_replacements = ["V = mu_lead"]

    lat = kwant.lattice.square()
    sys = kwant.Builder()

    onsite, hops = tls.make_tb_system(hamiltonian, replacements,
                                      pauli_matrices, a=a)
    onsite_lead, hops = tls.make_tb_system(hamiltonian, lead_replacements,
                                                pauli_matrices, a=a)

    def circle(pos):
        (x, y) = pos
        return x**2 + y**2 < R**2

    sys[lat.shape(circle, (0, 0))] = onsite
    for hop, value in hops.items():
        sys[kwant.builder.HoppingKind(hop, lat)] = value

    # Two horizontal leads.
    h_lead_sym = kwant.TranslationalSymmetry((-1, 0))
    h_lead_shape = lambda pos: abs(pos[1]) <= 0.5 * R
    h_lead = kwant.Builder(h_lead_sym)

    h_lead[lat.shape(h_lead_shape, (0, 0))] = onsite_lead
    for hop, value in hops.items():
        h_lead[kwant.builder.HoppingKind(hop, lat)] = value

    # One vertical lead.
    v_lead_sym = kwant.TranslationalSymmetry((0, -1))
    v_lead_shape = lambda pos: abs(pos[0]) <= 0.5 * R
    v_lead = kwant.Builder(v_lead_sym)

    v_lead[lat.shape(v_lead_shape, (-0.5 * R, 0))] = onsite_lead
    for hop, value in hops.items():
        v_lead[kwant.builder.HoppingKind(hop, lat)] = value

    sys.attach_lead(h_lead)
    sys.attach_lead(h_lead.reversed())
    sys.attach_lead(v_lead)

    fsys = sys.finalized()
    fsys.leads = [TRIInfiniteSystem(lead, trs) for lead in fsys.leads]
    return fsys


def andreev_matrix(n, phi):
    """Construct the Andreev reflection matrix, as defined in
    Eq. 9 of the paper.

    Parameters:
    -----------
    n : list of integers
        Numbers of modes in each lead.
    phi : list of floats
        Superconducting phases in each lead except the last one, which has
        phase = 0.

    Returns:
    --------
    r_a : 2D NumPy array
        The Andreev reflection matrix.

    """
    phi = list(phi) + [0]
    r_a = 1j * np.hstack(np.exp(1j * phase) * np.ones(nummodes)
                         for phase, nummodes in zip(phi, n))
    return r_a


def andreev_levels(smatrix, phi, mirror_spectrum=True):
    """Calculate sorted Andreev levels from the scattering matrix.

    Parameters:
    -----------
    smatrix : kwant.solvers.common.SMatrix instance or a NumPy array
        The scattering matrix.
    phi : list
        The superconducting phases in the leads.
    mirror_spectrum : bool
        If True, returns negative energy levels as well as the positive ones.

    Returns:
    --------
    levels: 1D NumPy array
        The sorted energy levels.

    Notes:
    ------
    The levels are computed as the singular values of the anticommutator of the
    scattering matrix and the Andreev reflection matrix (as derived in the
    manuscript).
    """
    if isinstance(smatrix, np.ndarray):
        s = smatrix
        nmodes = 3 * [len(s) / 3]
    else:
        s = smatrix.data
        nmodes = [len(i.velocities) // 2 for i in smatrix.lead_info]

    r_a = andreev_matrix(nmodes, phi)

    levels = la.svd(r_a * s + s * r_a.reshape(-1, 1), compute_uv=False) / 2
    # Skip every other singular value since they are redundant due to
    # particle-hole symmetry.
    levels = levels[::-2]
    if mirror_spectrum:
        levels = np.r_[levels, -levels[::-1]]
    return levels


def find_crossing(smatrix, phi2):
    """Find all values of phi1 when there is a zero energy state present.

    Finds all the zero energy solutions along a line phi2=constant in the
    (phi1, phi2) plane, by solving a generalized eigenvalue problem as
    described in Appendix B of the paper.

    Parameters:
    -----------
    smatrix : kwant.solvers.common.SMatrix instance or NumPy array
        The scattering matrix.
    phi2 : float
        The value of the phase phi2.

    Returns:
    --------
    phi1 : list of floats
        Values of phi1 at which a zero eigenvalue appears.
    """
    if isinstance(smatrix, np.ndarray):
        s = smatrix
        m1 = len(s) / 3
        m2 = m1
    else:
        s = smatrix.data
        m1, m2, m3 = [len(i.velocities) // 2 for i in smatrix.lead_info]

    # Construct matrix Y
    y = np.copy(s)
    y[:m1, :m1] *= 2.
    y[m1:, m1:] = 0.
    # Construct matrix X
    x = - np.copy(s)
    x[:m1, :m1] = 0.
    x[m1:(m1+m2), m1:(m1+m2)] *= 2 * np.exp(-1j * phi2)
    x[(m1+m2):, (m1+m2):] *= 2.
    x[m1:(m1+m2), :m1] *= np.exp(-1j * phi2)
    x[:m1, m1:(m1+m2)] *= np.exp(-1j * phi2)
    x[m1:(m1+m2), (m1+m2):] *= (1 + np.exp(-1j * phi2))
    x[(m1+m2):, m1:(m1+m2)] *= (1 + np.exp(-1j * phi2))

    eigvals = la.eigvals(la.solve(x, y))
    # Select the eigenvalues on the unit circle and calculate sorted angles.
    eigvals = eigvals[abs(abs(eigvals) - 1) < 1e-6]
    zero_pos = np.sort(-np.angle(eigvals) % (2 * np.pi))[::2]
    # Here we once again omit every other root due to the degeneracy.
    return zero_pos


def ground_state_parity(smatrix, phases):
    """Calculate the ground state fermion parity on a grid of phases.

    Parameters:
    -----------
    smatrix: kwant.solvers.common.SMatrix instance or NumPy array
        The scattering matrix.
    phases: NumPy array
        Values of phases for which the parity is calculated.

    Returns:
    --------
    parity: 2D NumPy array
        The fermion parity evaluated for every possible combination
        (phi1, phi2) from phases.

    Notes:
    ------
    Fermion parity is defined as +1 (even) or -1 (odd).
    """
    n_bins = len(phases)
    parity = np.zeros((n_bins, n_bins), int)
    for bin_num, phase in enumerate(phases):
        zero_pos = find_crossing(smatrix, phase)
        parity[bin_num] = 1 - 2 * (np.searchsorted(zero_pos, phases) % 2)
    return parity


def kramers_splitting(smatrix, n_bins, lowest=True):
    """Compute Kramers splitting as a function of phi1 and phi2.

    See Fig. 4 of the paper and the corresponding text for details.

    Parameters:
    -----------
    smatrix: kwant.solvers.common.SMatrix instance or NumPy array
        The scattering matrix.
    n_bins : int
        Number of (phi1,phi2) values between 0 and 2*pi at which to compute
        the splitting.
    lowest: bool
         If True, the splitting of the lowest Kramers doublet is
         returned. Otherwise, the average splitting is returned.

    Returns:
    --------
    kramers: 2D NumPy array
             Kramers splitting as a function of phi1 and phi2.
    """
    phases = np.linspace(0, 2 * np.pi, n_bins)
    kramers = np.zeros((n_bins, n_bins))
    # Flip parity to align the verical axis.
    parity = np.flipud(ground_state_parity(smatrix, phases))
    for bin1, phase1 in enumerate(phases):
        for bin2, phase2 in enumerate(phases):
            levels = andreev_levels(smatrix, [phase1, phase2],
                                    mirror_spectrum=False)
            # If there is a protected level crossing, we count the first level
            # with negative energy as the lowest one.
            levels[0] *= parity[bin2, bin1]
            if lowest:
                kramers[bin1, bin2] = levels[1] - levels[0]
            else:
                levels = np.diff(levels)[::2]
                kramers[bin1, bin2] = np.average(levels)
    return kramers


def andreev_dos(smatrices, phases):
    """Get the distribution of Andreev levels for a set of  scattering matrices.

    Parameters:
    -----------
    smatrices : iterable
        The scattering matrices whose Andreev levels should be computed. Can be
        either instances of kwant.solvers.common.SMatrix or NumPy arrays.
    phases :  list
        The value of superconducting phases in the leads.

    Returns:
    --------
    levels :  list of lists
        List of energy levels for every value of phases.

    Example of usage:
    -----------------
    Let us compute the DOS for the case when two phase differences have
    opposite values, phi_1 = -phi_2, as done in the manuscript. See Fig. 7 and
    corresponding text for details.

    First we compute the energy levels (note that it can take
    a few minutes):

    >>> import numpy as np
    >>> import kwant
    >>> import trijunction as trj
    >>> phases = np.linspace(0, 2*np.pi, 100)
    >>> fsys = trj.make_dot(20, trj.rashba_ham, ['sigma'])
    >>> p = trj.params_Rashba
    >>> mus = np.linspace(0., 1/(2*p.m), 100)
    >>> smatrices = (kwant.smatrix(fsys, args=[p]) for p.mu in mus)
    >>> levels = trj.andreev_dos(smatrices,  np.vstack([phases, -phases]).T)

    To obtain the DOS, we make a histogram of each list in levels.
    The range is [0.,1.] since we are histogramming positive energy
    levels in units of the gap.

    >>> import matplotlib.pyplot as plt
    >>> levels = np.array(levels)
    >>> hist = [np.histogram(i, 200, range=[0, 1])[0] for i in levels]
    >>> plt.imshow(np.array(hist).T[::-1],
    >>>        vmin=0, vmax=50,
    >>>        interpolation='none',
    >>>        extent=(0, 2*np.pi, 0, 1),
    >>>        aspect='auto')

    If we wanted to compute Andreev levels of e.g. 100 random matrices, we
    would instead use:

    >>> smatrices = (kwant.rmt.circular(6, 'AII') for i in range(100))
    """
    levels = [[] for i in xrange(len(phases))]
    for s in smatrices:
        for n, phase in enumerate(phases):
            levels[n] += list(andreev_levels(s, phase, mirror_spectrum=False))
    return levels


def get_mean_parity(n_channels, N, n_bins=100):
    """Compute the average ground state parity of N random matrices.

    Here we take a sample of N random matrices from the circular symmetric
    ensemble, and calculate the average parity on a grid of phases.

    Parameters:
    ----------
    n_channels : int
        Number of spinful channels per lead.
    N : int
        Number of samples
    n_bins : int
        Number of (phi1,phi2) values between 0 and 2*pi at which
        to evaluate the average fermion parity.

    Returns:
    --------
    mean_parity : a 2D NumPy array
        Average parities for different values of phases.
    """
    phases = np.linspace(0, 2 * np.pi, n_bins)
    data = np.zeros((n_bins, n_bins))
    for n in xrange(N):
        s = kwant.rmt.circular(6 * n_channels, 'AII')
        for bin_num, phase in enumerate(phases):
            zero_pos = find_crossing(s, phase)
            data[bin_num] += (np.searchsorted(zero_pos, phases) % 2)
    return 1 - 2*data/N


==> anc/trijunction_long.py <==
"""
-----------------------------------------------------------------------
     Three-terminal Josephson junction code - Finite size junction
-----------------------------------------------------------------------

(c) 2013-2014 Bernard van Heck, Shuo Mi, Anton Akhmerov (TU Delft).
See LICENSE.txt

This Kwant script computes the sub-gap energy spectrum of a three-terminal
Josephson junction away from the short junction limit, as described in

B. van Heck, S. Mi, A.R. Akhmerov,
arXiv:1408.1563

For more information on Kwant:

http://kwant-project.org/

C.W. Groth, M. Wimmer, A.R. Akhmerov and X. Waintal
"Kwant: a software package for quantum transport"
arXiv:1309.2916.

Example of usage:
-----------------

The following lines return the subgap spectrum of the junction for a
given value of the phases in the leads and of the chemical potential
in the junction. Note that it may take up to ~400 MB of memory.
>>> import numpy as np
>>> import trijunction_long as trjl
>>> import trijunction as trj
>>> from kwant.digest import uniform
>>> p = trj.params_Rashba
>>> h = trjl.bdg_ham
>>> p.phi1 = 2 * np.pi / 3
>>> p.phi2 = 4 * np.pi / 3
>>> p.gap = 0.01
>>> p.mu_dot=0.1
>>> p.c = (lambda phi: np.cos(phi))
>>> p.s = (lambda phi: np.sin(phi))
>>> p.disorder = (lambda site, salt: (2 * uniform(repr(site), salt) - 1))
>>> fsys = trjl.make_rashba_tjunction(h, p.R)
>>> ham = fsys.hamiltonian_submatrix(sparse=True, args=[p])
>>> trjl.compute_spectrum(ham, p.gap)
"""


from __future__ import division
import numpy as np
import scipy.sparse.linalg as sla
import kwant
import tools as tls
from kwant.digest import uniform


# BdG Hamiltonian.
bdg_ham = (
    "(p**2 / (2*m) + alpha * (p_x * sigma_y - p_y * sigma_x) - V) * tau_z"
    " + D_x * tau_x + D_y * tau_y")


def sparse_eigs(ham, n_eigs, n_vec_lanczos, sigma=0):
    """Compute eigenenergies using MUMPS as a sparse solver.

    Parameters:
    ----------
    ham : coo_matrix
        The Hamiltonian of the system in sparse representation..
    n_eigs : int
        The number of energy eigenvalues to be returned.
    n_vec_lanczos : int
        Number of Lanczos vectors used by the sparse solver.
    sigma : float
        Parameter used by the shift-inverted method. See
        documentation of scipy.sparse.linalg.eig

    Returns:
    --------
    A list containing the sorted energy levels. Only positive
    energies are returned.
    """
    class LuInv(sla.LinearOperator):
        def __init__(self, A):
            inst = kwant.linalg.mumps.MUMPSContext()
            inst.factor(A, ordering='metis')
            self.solve = inst.solve
            sla.LinearOperator.__init__(self, A.shape,
                                        self._matvec, dtype=A.dtype)

        def _matvec(self, x):
            return self.solve(x.astype(self.dtype))

    ev, evecs = sla.eigs(ham, k=n_eigs,
                         OPinv=LuInv(ham), sigma=sigma, ncv=n_vec_lanczos)

    energies = list(ev.real)
    return energies


def make_rashba_tjunction(ham, R, n=10):
    """Make a T-junction with a circular, disordered central region.

    Parameters:
    -----------
    ham: string
        The symbolic expression of the system Hamiltonian, as required by
        tools.make_tb_system.
    R : float
        Radius of the central dot in units of the lattice constant.
    n : int
        Length of the junction arms in units of R.

    Returns:
    --------
    fsys : kwant.builder.FiniteSystem object
          The finalized system.

    Notes:
    ------
    sys expects a single SimpleNamespace argument with all the parameters that
    appear in the Hamiltonian defined with one exception: instead of scalar
    potential `V`, the parameters should contain:
    `dis`: disorder strength,
    `disorder(site, salt)`: the functional shape of disorder,
    `salt`: the Kwant analog of random seed,
    `mu`: the average chemical potential in the system,
    `mu_lead`: the chemical potential in the lead,
    `gap`: the superconducting gap
    `c(phi)`: a cosine function, f.i. ( lambda phi: np.cos(phi))
    `s(phi)`: a sine function, f.i. (lambda phi: np.sin(phi))
    """

    lat = kwant.lattice.square()
    sys = kwant.Builder()

    # Functions defining the shape of the system, a T-junction with
    # a central circular region. Two arms are horizontally placed,
    # one vertically.
    L = n * R

    def l_lead(pos):
        x, y = pos
        return (-L <= x <= 0) and (abs(y) <= 0.5 * R)

    def r_lead(pos):
        x, y = pos
        return (0 <= x <= L) and (abs(y) <= 0.5 * R)

    def v_lead(pos):
        x, y = pos
        return (abs(x) <= 0.5 * R) and (0 <= y <= L)

    def dot(pos):
        x, y = pos
        return (x**2 + y**2 < R**2)

    # Replacement rules for the Hamiltonian in the different arms.
    replacements = [
        ["V = mu_lead", "D_x = gap * c(phi1)", "D_y = gap * s(phi1)"],
        ["V = mu_lead", "D_x = gap * c(phi2)", "D_y = gap * s(phi2)"],
        ["V = mu_lead", "D_x = gap", "D_y = 0"],
        ["V = mu_dot - dis * disorder(site, salt)", "D_x = 0", "D_y = 0"]]

    for rule, region, site in zip(replacements, (l_lead, r_lead, v_lead, dot),
                                  ((-R, 0), (R, 0), (0, R), (0, 0))):
        onsite, hops = tls.make_tb_system(ham, rule, ('tau', 'sigma'))
        sys[lat.shape(region, site)] = onsite

    for hop, value in hops.items():
        sys[kwant.builder.HoppingKind(hop, lat)] = value

    sys = sys.finalized()
    return sys


def coherence_length(ham, R, params):
    """Compute the superconducting coherence length of the
    superconducting leads.

    Parameters:
    -----------
    R : float.
        Radius of the circular dot.

    Parameters to be passed to solvers:
    -----------------------------------
    R : float
        Radius of the circular dot.
    t : float
        Hopping strength.
    mu_lead : float
        Chemical potential in the leads.
    mu_dot : float
        Chemical potential in the central dot.
    dis : float
        Onsite disorder strength.
    alpha : float
        Spin-orbit coupling strength.

    Retuarns:
    --------
    xi: float
        The superconducting coherence length.

    Notes:
    ------
    The unit length is the lattice spacing. The coherence length is
    determined as the slowest decay length of evanescent modes in a
    superconducting lead.
    """
    lat = kwant.lattice.square()
    sym_lead = kwant.TranslationalSymmetry((-1, 0))
    lead = kwant.Builder(sym_lead)

    # In order to compute the coherence length, we build
    # a lead with the same Hamiltonian as one of the
    # junction arms.
    lead_shape = lambda pos: (abs(pos[1]) <= 0.5 * R)

    # Replacement rule for the Hamiltonian parameters
    rule = ["V = mu_lead", "D_x = gap", "D_y = 0"]

    onsite, hops = tls.make_tb_system(ham, rule, ('tau', 'sigma'))
    lead[lat.shape(lead_shape, (0, 0))] = onsite

    for hop, value in hops.items():
        lead[kwant.builder.HoppingKind(hop, lat)] = value

    flead = lead.finalized()

    # Onsite and hopping hamiltonians
    h_slice = flead.cell_hamiltonian(args=[params])
    h_interslice = flead.inter_cell_hopping(args=[params])

    # We solve for the modes in the lead.
    matrices, v, extract = kwant.physics.leads.setup_linsys(h_slice,
                                                            h_interslice)
    ev, evanselect, propselect, vec_gen, ord_schur = \
        kwant.physics.leads.unified_eigenproblem(*(matrices + (1e-6,)))
    ev = [i for i in ev if np.abs(i) > 1]
    # The coherence length is the inverse of the slowest decay rate
    # of the modes' wave functions.
    xi = 1/np.log(np.min(np.abs(ev)))
    return xi


def compute_spectrum(ham, gap, n_levels=50):
    """Compute sub-gap energy spectrum of the T-junction.

    Parameters:
    -----------
    ham : coo_matrix
        The Hamiltonian in sparse representation.
    gap : float
        The superconducting gap.
    n_levels : int
        Initial guess on the number of sub-gap levels.

    Returns:
    --------

    energies : NumPy array
        The sorted, positive energy levels.
    """
    energies = sparse_eigs(ham, n_eigs=n_levels,
                           n_vec_lanczos=3*n_levels + 10)

    # We ensure to compute all subgap energy levels, whose
    # number may change as a function of the phase.
    while np.max(energies) < gap:
        n_levels += 4
        energies = sparse_eigs(ham, n_eigs=n_levels,
                               n_vec_lanczos=3*n_levels + 10)
    energies[:] = [i for i in energies if (0 <= i <= gap)]
    return np.array(energies)


def andreev_levels(fsys, m, dis, gap, alpha,
                   mu_dot, mu_lead, phi1, phi2, salt=''):
    """
    A convenience function that computes the spectrum of the Tjunction
    given a set of Hamiltonian parameters.

    This function can be replaced by subsequent calls of other functions
    defined in the module.
    """
    values = locals()
    p = tls.SimpleNamespace()
    p.__dict__.update(values)
    p.c = (lambda phi: np.cos(phi))
    p.s = (lambda phi: np.sin(phi))
    p.disorder = (lambda site, salt: (2 * uniform(repr(site), salt) - 1))
    ham = fsys.hamiltonian_submatrix(sparse=True, args=[p])
    energies = compute_spectrum(ham, p.gap)
    return energies

